A Comparative Analysis of Text-to-Image Generative AI Models in Scientific Contexts: A Case Study on Nuclear Power

In this work, we propose and assess the potential of generative artificial intelligence (AI) to generate public engagement around potential clean energy sources. Such an application could increase energy literacy -- an awareness of low-carbon energy sources among the public therefore leading to increased participation in decision-making about the future of energy systems. We explore the use of generative AI to communicate technical information about low-carbon energy sources to the general public, specifically in the realm of nuclear energy. We explored 20 AI-powered text-to-image generators and compared their individual performances on general and scientific nuclear-related prompts. Of these models, DALL-E, DreamStudio, and Craiyon demonstrated promising performance in generating relevant images from general-level text related to nuclear topics. However, these models fall short in three crucial ways: (1) they fail to accurately represent technical details of energy systems; (2) they reproduce existing biases surrounding gender and work in the energy sector; and (3) they fail to accurately represent indigenous landscapes -- which have historically been sites of resource extraction and waste deposition for energy industries. This work is performed to motivate the development of specialized generative tools and their captions to improve energy literacy and effectively engage the public with low-carbon energy sources.

==> figures/ISUpdatedAverageSentimentAnalysisTools.py <==
#ISUpdatedAverageSentimentAnalysisTools.py

"""
Description:Week 7 Task Summer 2023. Lead by Katie Vu.  Aided by Jacob Cooper and Veda Joynt Input csv, tools to use; output cvs with average(mean), standard deviation(StandardDev), final score(FinalScore)
Author: Katie M. Vu
Date Created: 
Version: 3.0 Prints individual scores
Python Version: 3.10.11
Dependencies: pandas, argparse,stanza,textblob,vaderSentiment,afinn,tweetnlp,transformers,pysentiment2, statistics
License: n/a
"""
#NOTES: Run "pip install -r requirments.txt" to get all packages need to have downloaded requirements.txt (will be in a github file+ upload
#        to run script:  python ISUpdatedAverageSentimentAnalysisTools.py INPUTFILENAME.csv [-tools]
#       default is run all tools

# 
#------------IMPORTS------------#
import argparse
import pandas as pd
import statistics

toolOpt=[
    'TextBlob',
    'VADER',
    'Stanza', 
    'AFINN',
    'TweetNLP',
    'TwitRoBERT',
    'pysentiLM',
    'all'
    ]
allToolsList=[
    'TextBlob',
    'VADER',
    'Stanza', 
    'AFINN',
    'TweetNLP',
    'TwitRoBERT',
    'pysentiLM',
]
defaultTool= 'TextBlob VADER Stanza AFINN TweetNLP TwitRoBERT pysentiLM'
#RoBERTa, GloVe, Flair* are all binary tools 

#Gets arguments!
parser = argparse.ArgumentParser(description="inputs dataset file, tools; outputs average sentiment values;assumes column named tweets") #creates parser
parser.add_argument('fileName',help='input of file name; expects a CVS')
parser.add_argument('-tools',nargs='*',choices=toolOpt,default=defaultTool, help='list of tools to run; \'all\' option runs all tools')#requires at least 1 tool

#file name 
args =parser.parse_args()


fileName=args.fileName  
fileNameOut=fileName.replace('.csv','')+'output.csv'

#tools averaging stuff. 
listOfScores=[]#scores for each tool 
numberOfToolsEP=len(args.tools)
if 'all' in args.tools:
    listOfTools=allToolsList
    print
else:
    listOfTools=args.tools

#See if can calculate Standard Deviation 
if numberOfToolsEP>=2:
    SDevFlag=True
elif 'all' in args.tools: 
    SDevFlag=True
else:
    SDevFlag=False


#Study specific/sentiment polarity stuff
listRange=[-1,1]

df = pd.read_csv(fileName, encoding='latin1')

df['tweets'] = df['tweets'].astype(str) 



#OUTPUT PRINTED TO TERMINAL:
print("Input File:",fileName)
print("Output File:",fileNameOut)


#------------PRE-FUNCTIONS------------#

#REQUIRED: textlabel {'positive', 'negative', 'nuetral'}
#EFFECTS: returns 1,-1,0 respectively
def getScorefromTXT(txtlabel):
    if str(txtlabel).lower()=='negative':
        return -1
    elif str(txtlabel).lower()=='neutral':
        return 0
    elif str(txtlabel).lower()=='positive':
        return 1
    else:
        return -1000000000000000000000# means error 

# REQUIRED: newRangeList -[max,min](list)
    # oldRangeList- [max,min] (list)
    # value -non-normalize value (float/int/double)
# EFFECTS: returns normalized value
# each RangeList is [max,min]
def normalize(newRangeList, oldRangeList, value):
    numer=float((value-oldRangeList[1])*(newRangeList[0]-newRangeList[1]))
    denom=float(oldRangeList[0]-oldRangeList[1])
    return float(newRangeList[1])+float((numer)/(denom))

def get_finalScore(score):
    theScore=float(score)
    if (theScore<-0.05) & (theScore>=-1):
        return "Negative"
    elif (theScore>0.05) & (theScore<=1):
        return "Positive"
    elif (theScore>=-0.5) & (theScore<=0.05):
        return "Neutral"
    else:
        return "OUT OF BOUNDS"

#------------SET-UP TOOLS------------#


#VARIABLES
tempSum=0 #reset per row
numberOfToolsACT=0# constant per argument  
#Stanza 
if 'Stanza' in listOfTools:
    import stanza 
    nlp = stanza.Pipeline(lang='en', processors='tokenize,sentiment', tokenize_no_ssplit=True)
    numberOfToolsACT=numberOfToolsACT+1
    def get_sentimentS(text):
        textS=nlp(text)
        for i, sentence in enumerate(textS.sentences):
            if sentence.sentiment==0:
                return -1
            elif sentence.sentiment==1:
                return 0
            elif sentence.sentiment==2:
                return 1 
    df['Stanza']=''
    print("Successfully set-up Stanza")
    

#TextBlob 
if 'TextBlob' in listOfTools:
    from textblob import TextBlob
    numberOfToolsACT=numberOfToolsACT+1
    df['TextBlob']=''
    print("Successfully set-up TextBlob")


#VADER 
if 'VADER' in listOfTools:
    from vaderSentiment.vaderSentiment import SentimentIntensityAnalyzer
    numberOfToolsACT=numberOfToolsACT+1
    vaderPre=SentimentIntensityAnalyzer()
    df['VADER']=''
    print("Successfully set-up VADER")


#AFINN
if 'AFINN' in listOfTools:
    from afinn import Afinn
    numberOfToolsACT=numberOfToolsACT+1
    afinn = Afinn()
    afinnRange=[-7,7]
    df['AFINN']=''
    print("Successfully set-up AFINN")


#TweetNLP 
if 'TweetNLP' in listOfTools:
    import tweetnlp
    model = tweetnlp.load_model('sentiment')  # Or `model = tweetnlp.Sentiment()
    numberOfToolsACT=numberOfToolsACT+1
    df['TweetNLP']=''
    print("Successfully set-up TweetNLP")


#TwitRoBERT
if 'TwitRoBERT' in listOfTools:
    from transformers import pipeline
    sentiment_taskTWR = pipeline("sentiment-analysis", model='cardiffnlp/twitter-roberta-base-sentiment-latest', tokenizer='cardiffnlp/twitter-roberta-base-sentiment-latest')
    numberOfToolsACT=numberOfToolsACT+1
    df['TwitRoBERT']=''
    print("Successfully set-up TwitRoBERT")



#pysentiLM
if 'pysentiLM' in listOfTools:
    numberOfToolsACT=numberOfToolsACT+1
    import pysentiment2 as ps
    lm = ps.LM()
    df['pysentiLM']=''
    print("Successfully set-up pysentiLM")

#CREATE stats COLUMNS
df['mean']=''
if SDevFlag:
    df['StandardDev']=''
df['FinalScore']=''

#PER ROW 
for indx in df.index:
    text=df['tweets'].iloc[indx]
    if 'Stanza' in listOfTools:
        stanzaVal=get_sentimentS(text)
        df.at[indx,'Stanza']= stanzaVal
        tempSum=tempSum+stanzaVal
        listOfScores.append(stanzaVal)

    if 'TextBlob' in listOfTools:
        textBlobVal=TextBlob(text).sentiment.polarity
        df.at[indx,'TextBlob']= textBlobVal
        tempSum=tempSum+textBlobVal
        listOfScores.append(textBlobVal)

    if 'VADER' in listOfTools:
        vaderVal=vaderPre.polarity_scores(text)['compound']
        df.at[indx,'VADER']= vaderVal
        tempSum=tempSum+vaderVal
        listOfScores.append(vaderVal)

    if 'AFINN' in listOfTools:
        nonNormAfinnVal=afinn.score(text)
        AfinnVal=normalize(listRange,afinnRange,nonNormAfinnVal)
        df.at[indx,'AFINN']= AfinnVal
        tempSum=tempSum+AfinnVal
        listOfScores.append(AfinnVal)

    if 'TweetNLP' in listOfTools:
        labelVar=model.sentiment(text)['label']
        TweetNLPVal=getScorefromTXT(labelVar)
        df.at[indx,'TweetNLP']= TweetNLPVal
        tempSum=TweetNLPVal+tempSum
        listOfScores.append(TweetNLPVal)

    if 'TwitRoBERT' in listOfTools:
        twitRoBERT=sentiment_taskTWR(text)[0]['label']
        twitRoBERTVal=getScorefromTXT(twitRoBERT)
        df.at[indx,'TwitRoBERT']= twitRoBERTVal
        tempSum=tempSum+twitRoBERTVal
        listOfScores.append(twitRoBERTVal)

    if 'pysentiLM' in listOfTools:
        tokensl = lm.tokenize(text)
        pysentiLMVAL=lm.get_score(tokensl)['Polarity']
        df.at[indx,'pysentiLM']= pysentiLMVAL
        tempSum=tempSum+pysentiLMVAL
        listOfScores.append(pysentiLMVAL)

    tempAverage=tempSum/numberOfToolsACT

    if indx%10==1:
        print("On row ", indx," ")
    #store average
    df.at[indx,'mean']=tempAverage
    if SDevFlag:# If standard dev flag is true (yes, standard deviation score possible)
        df.at[indx,'StandardDev']=statistics.stdev(listOfScores)
    df.at[indx,'FinalScore']= get_finalScore(tempAverage)
    
    #reset variables
    listOfScores.clear()
    tempSum=0

#SAVE THE CVS
df.to_csv(fileNameOut)
print("complete and save to file:",fileNameOut)


